The light Roberge-Weiss tricritical endpoint at imaginary isospin chemical potential

We discuss results for the Roberge Weiss (RW) phase transition at nonzero imaginary baryon and isospin chemical potentials, in the plane of temperature and quark masses. Our study focuses on the light tricritical endpoint which has already been used as a starting point for extrapolations aiming at the chiral limit at vanishing chemical potentials. In particular, we are interested in determining how imaginary isospin chemical potential shifts the tricritical mass with respect to earlier studies at zero imaginary isospin chemical potential. A positive shift might allow one to perform the chiral extrapolations from larger quark mass values, therefore making them less computationally expensive. We also present results for the dynamics of Polyakov loop clusters across the RW phase transition.

==> anc/Nf2_muiPiT_mass0400_nt4_poly_im_withZeroMean_rawAndReweighted_kurtosis.dat <==
# x_ns16 value_ns16 error_ns16  x_ns20 value_ns20 error_ns20 x_ns24 value_ns24 error_ns24
5.360000e+00 3.327088107090e+00 7.651361987875e-02	5.362500e+00 2.854899883412e+00 6.392429202662e-02	5.363100e+00 2.908231220922e+00 4.920598394429e-02
5.360100e+00 3.303371421962e+00 7.465445524670e-02	5.362550e+00 2.827884822815e+00 6.214991585986e-02	5.363125e+00 2.887777359104e+00 4.829095797316e-02
5.360200e+00 3.278467506122e+00 7.281818147938e-02	5.362600e+00 2.800380810562e+00 6.040284715251e-02	5.363150e+00 2.867014794410e+00 4.737983474540e-02
5.360300e+00 3.252388542950e+00 7.100601687553e-02	5.362650e+00 2.772414251301e+00 5.868421922532e-02	5.363175e+00 2.845954251864e+00 4.647311900416e-02
5.360400e+00 3.225151111856e+00 6.921903763203e-02	5.362700e+00 2.744012960341e+00 5.699511818858e-02	5.363200e+00 2.824606983024e+00 4.557132796384e-02
5.360500e+00 3.196776245511e+00 6.745816385345e-02	5.362750e+00 2.715206073926e+00 5.533657201934e-02	5.363225e+00 2.802984747730e+00 4.467498881062e-02
5.360600e+00 3.167289454146e+00 6.572414991089e-02	5.362800e+00 2.686023950921e+00 5.370954031290e-02	5.363250e+00 2.781099794115e+00 4.378463609375e-02
5.360700e+00 3.136720715481e+00 6.401757937581e-02	5.362850e+00 2.656498066790e+00 5.211490485881e-02	5.363275e+00 2.758964836710e+00 4.290080902224e-02
5.360800e+00 3.105104428795e+00 6.233886461534e-02	5.362900e+00 2.626660899880e+00 5.055346117215e-02	5.363300e+00 2.736593032859e+00 4.202404869066e-02
5.360900e+00 3.072479332479e+00 6.068825096213e-02	5.362950e+00 2.596545811818e+00 4.902591110782e-02	5.363325e+00 2.713997957492e+00 4.115489524789e-02
5.361000e+00 3.038888384953e+00 5.906582523501e-02	5.363000e+00 2.566186921668e+00 4.753285665413e-02	5.363350e+00 2.691193575993e+00 4.029388503302e-02
5.361100e+00 3.004378608494e+00 5.747152820476e-02	5.363050e+00 2.535618976004e+00 4.607479500172e-02	5.363375e+00 2.668194216293e+00 3.944154769881e-02
5.361200e+00 2.969000897499e+00 5.590517047912e-02	5.363100e+00 2.504877214748e+00 4.465211494175e-02	5.363400e+00 2.645014538647e+00 3.859840334190e-02
5.361300e+00 2.932809791502e+00 5.436645116355e-02	5.363150e+00 2.473997234668e+00 4.326509464280e-02	5.363425e+00 2.621669504928e+00 3.776495966683e-02
5.361400e+00 2.895863215426e+00 5.285497856449e-02	5.363200e+00 2.443014850787e+00 4.191390081630e-02	5.363450e+00 2.598174346499e+00 3.694170920303e-02
5.361500e+00 2.858222188796e+00 5.137029214464e-02	5.363250e+00 2.411965957277e+00 4.059858926730e-02	5.363475e+00 2.574544530903e+00 3.612912659985e-02
5.361600e+00 2.819950507082e+00 4.991188493768e-02	5.363300e+00 2.380886389127e+00 3.931910679283e-02	5.363500e+00 2.550795727922e+00 3.532766601911e-02
5.361700e+00 2.781114397585e+00 4.847922563328e-02	5.363350e+00 2.349811784297e+00 3.807529436989e-02	5.363525e+00 2.526943774944e+00 3.453775865358e-02
5.361800e+00 2.741782154066e+00 4.707177960990e-02	5.363400e+00 2.318777449099e+00 3.686689155007e-02	5.363550e+00 2.503004641511e+00 3.375981038792e-02
5.361900e+00 2.702023753807e+00 4.568902826760e-02	5.363450e+00 2.287818227042e+00 3.569354195559e-02	5.363575e+00 2.478994393861e+00 3.299419962568e-02
5.362000e+00 2.661910461054e+00 4.433048612221e-02	5.363500e+00 2.256968370767e+00 3.455479975005e-02	5.363600e+00 2.454929158504e+00 3.224127530227e-02
5.362100e+00 2.621514420966e+00 4.299571524539e-02	5.363550e+00 2.226261420961e+00 3.345013694563e-02	5.363625e+00 2.430825086413e+00 3.150135510470e-02
5.362200e+00 2.580908249429e+00 4.168433677103e-02	5.363600e+00 2.195730089759e+00 3.237895139027e-02	5.363650e+00 2.406698317041e+00 3.077472391462e-02
5.362300e+00 2.540164621386e+00 4.039603930923e-02	5.363650e+00 2.165406151714e+00 3.134057527054e-02	5.363675e+00 2.382564942465e+00 3.006163248484e-02
5.362400e+00 2.499355864968e+00 3.913058425476e-02	5.363700e+00 2.135320341741e+00 3.033428396743e-02	5.363700e+00 2.358440971480e+00 2.936229637564e-02
5.362500e+00 2.458553562149e+00 3.788780807843e-02	5.363750e+00 2.105502261298e+00 2.935930508734e-02	5.363725e+00 2.334342295008e+00 2.867689514828e-02
5.362600e+00 2.417828163172e+00 3.666762180064e-02	5.363800e+00 2.075980292648e+00 2.841482751870e-02	5.363750e+00 2.310284652034e+00 2.800557183502e-02
5.362700e+00 2.377248617214e+00 3.547000792187e-02	5.363850e+00 2.046781522129e+00 2.750001034316e-02	5.363775e+00 2.286283595097e+00 2.734843268480e-02
5.362800e+00 2.336882022449e+00 3.429501515554e-02	5.363900e+00 2.017931672612e+00 2.661399146979e-02	5.363800e+00 2.262354458736e+00 2.670554719141e-02
5.362900e+00 2.296793300376e+00 3.314275134004e-02	5.363950e+00 1.989455044959e+00 2.575589585827e-02	5.363825e+00 2.238512327366e+00 2.607694840331e-02
5.363000e+00 2.257044894186e+00 3.201337493132e-02	5.364000e+00 1.961374468929e+00 2.492484322012e-02	5.363850e+00 2.214772004914e+00 2.546263350796e-02
5.363100e+00 2.217696498068e+00 3.090708548773e-02	5.364050e+00 1.933711263548e+00 2.411995511060e-02	5.363875e+00 2.191147986026e+00 2.486256468993e-02
5.363200e+00 2.178804813916e+00 2.982411353026e-02	5.364100e+00 1.906485206720e+00 2.334036133652e-02	5.363900e+00 2.167654428079e+00 2.427667024484e-02
5.363300e+00 2.140423342064e+00 2.876471015111e-02	5.364150e+00 1.879714514239e+00 2.258520563106e-02	5.363925e+00 2.144305125166e+00 2.370484594669e-02
5.363400e+00 2.102602202297e+00 2.772913669600e-02	5.364200e+00 1.853415827166e+00 2.185365056922e-02	5.363950e+00 2.121113483324e+00 2.314695663514e-02
5.363500e+00 2.065387989527e+00 2.671765480670e-02	5.364250e+00 1.827604208530e+00 2.114488170946e-02	5.363975e+00 2.098092497785e+00 2.260283802065e-02
5.363600e+00 2.028823661231e+00 2.573051706358e-02	5.364300e+00 1.802293147429e+00 2.045811097134e-02	5.364000e+00 2.075254731744e+00 2.207229867049e-02
5.363700e+00 1.992948457923e+00 2.476795841886e-02	5.364350e+00 1.777494572142e+00 1.979257927330e-02	5.364025e+00 2.052612296505e+00 2.155512216224e-02
5.363800e+00 1.957797855108e+00 2.383018855736e-02	5.364400e+00 1.753218869196e+00 1.914755846588e-02	5.364050e+00 2.030176834339e+00 2.105106936544e-02
5.363900e+00 1.923403545536e+00 2.291738528538e-02	5.364450e+00 1.729474910504e+00 1.852235260931e-02	5.364075e+00 2.007959501990e+00 2.055988083484e-02
5.364000e+00 1.889793450657e+00 2.202968899566e-02	5.364500e+00 1.706270086137e+00 1.791629865037e-02	5.364100e+00 1.985970957425e+00 2.008127927893e-02
5.364100e+00 1.856991758691e+00 2.116719822836e-02	5.364550e+00 1.683610343244e+00 1.732876656412e-02	5.364125e+00 1.964221347079e+00 1.961497207360e-02
5.364200e+00 1.825018988168e+00 2.032996630892e-02	5.364600e+00 1.661500229905e+00 1.675915902026e-02	5.364150e+00 1.942720296378e+00 1.916065379430e-02
5.364300e+00 1.793892074598e+00 1.951799901738e-02	5.364650e+00 1.639942943595e+00 1.620691064960e-02	5.364175e+00 1.921476900526e+00 1.871800873538e-02
5.364400e+00 1.763624477098e+00 1.873125322989e-02	5.364700e+00 1.618940384317e+00 1.567148696971e-02	5.364200e+00 1.900499718587e+00 1.828671338777e-02
5.364500e+00 1.734226303671e+00 1.796963644934e-02	5.364750e+00 1.598493209933e+00 1.515238303974e-02	5.364225e+00 1.879796768508e+00 1.786643885054e-02
5.364600e+00 1.705704452542e+00 1.723300713521e-02	5.364800e+00 1.578600895600e+00 1.464912190306e-02	5.364250e+00 1.859375524295e+00 1.745685315197e-02
5.364700e+00 1.678062765378e+00 1.652117573460e-02	5.364850e+00 1.559261795040e+00 1.416125287838e-02	5.364275e+00 1.839242914864e+00 1.705762345423e-02
5.364800e+00 1.651302193455e+00 1.583390631998e-02	5.364900e+00 1.540473203247e+00 1.368834974513e-02	5.364300e+00 1.819405323990e+00 1.666841812728e-02
5.364900e+00 1.625420970572e+00 1.517091872757e-02	5.364950e+00 1.522231421020e+00 1.323000887962e-02	5.364325e+00 1.799868593210e+00 1.628890867589e-02
5.365000e+00 1.600414793571e+00 1.453189110970e-02	5.365000e+00 1.504531820305e+00 1.278584736969e-02	5.364350e+00 1.780638024980e+00 1.591877149968e-02
5.365100e+00 1.576277006027e+00 1.391646280548e-02	5.365050e+00 1.487368909194e+00 1.235550115610e-02	5.364375e+00 1.761718387768e+00 1.555768948839e-02
5.365200e+00 1.552998784849e+00 1.332423744698e-02	5.365100e+00 1.470736397480e+00 1.193862321939e-02	5.364400e+00 1.743113922527e+00 1.520535343283e-02
5.365300e+00 1.530569326883e+00 1.275478623108e-02	5.365150e+00 1.454627261722e+00 1.153488184224e-02	5.364425e+00 1.724828350806e+00 1.486146325749e-02
5.365400e+00 1.508976034585e+00 1.220765128059e-02	5.365200e+00 1.439033808827e+00 1.114395896410e-02	5.364450e+00 1.706864884010e+00 1.452572907199e-02
5.365500e+00 1.488204698305e+00 1.168234904526e-02	5.365250e+00 1.423947739373e+00 1.076554863916e-02	5.364475e+00 1.689226232754e+00 1.419787203686e-02
5.365600e+00 1.468239675119e+00 1.117837368305e-02	5.365300e+00 1.409360208620e+00 1.039935561512e-02	5.364500e+00 1.671914619210e+00 1.387762506046e-02
5.365700e+00 1.449064061730e+00 1.069520038704e-02	5.365350e+00 1.395261886452e+00 1.004509402588e-02	5.364525e+00 1.654931788667e+00 1.356473332301e-02
5.365800e+00 1.430659861678e+00 1.023228861283e-02	5.365400e+00 1.381643015171e+00 9.702486219382e-03	5.364550e+00 1.638279023106e+00 1.325895464060e-02
5.365900e+00 1.413008145557e+00 9.789085188854e-03	5.365450e+00 1.368493464922e+00 9.371261697382e-03	5.364575e+00 1.621957155347e+00 1.296005967873e-02
5.366000e+00 1.396089202746e+00 9.365027276662e-03	5.365500e+00 1.355802787206e+00 9.051156188343e-03	5.364600e+00 1.605966582967e+00 1.266783203098e-02
5.366100e+00 1.379882685634e+00 8.959545169403e-03	5.365550e+00 1.343560265838e+00 8.741910830804e-03	5.364625e+00 1.590307284222e+00 1.238206816269e-02
5.366200e+00 1.364367744826e+00 8.572064916343e-03	5.365600e+00 1.331754965857e+00 8.443271474202e-03	5.364650e+00 1.574978834097e+00 1.210257724944e-02
5.366300e+00 1.349523156242e+00 8.202010762069e-03	5.365650e+00 1.320375778328e+00 8.154988080544e-03	5.364675e+00 1.559980420194e+00 1.182918090701e-02
5.366400e+00 1.335327437879e+00 7.848807396983e-03	5.365700e+00 1.309411465193e+00 7.876814227775e-03	5.364700e+00 1.545310859240e+00 1.156171283947e-02
5.366500e+00 1.321758958796e+00 7.511882017735e-03	5.365750e+00 1.298850698370e+00 7.608506700254e-03	5.364725e+00 1.530968614873e+00 1.130001840718e-02
5.366600e+00 1.308796038870e+00 7.190666203372e-03	5.365800e+00 1.288682099306e+00 7.349825163086e-03	5.364750e+00 1.516951813338e+00 1.104395413440e-02
5.366700e+00 1.296417039299e+00 6.884597592135e-03	5.365850e+00 1.278894273086e+00 7.100531909447e-03	5.364775e+00 1.503258263033e+00 1.079338716714e-02
5.366800e+00 1.284600444888e+00 6.593121390293e-03	5.365900e+00 1.269475841892e+00 6.860391671097e-03	5.364800e+00 1.489885469605e+00 1.054819468933e-02
5.366900e+00 1.273324937932e+00 6.315691695816e-03	5.365950e+00 1.260415475148e+00 6.629171486443e-03	5.364825e+00 1.476830654470e+00 1.030826331167e-02
5.367000e+00 1.262569464493e+00 6.051772654631e-03	5.366000e+00 1.251701917230e+00 6.406640620794e-03	5.364850e+00 1.464090772443e+00 1.007348844221e-02
5.367100e+00 1.252313292011e+00 5.800839453691e-03	5.366050e+00 1.243324012904e+00 6.192570524528e-03	5.364875e+00 1.451662528070e+00 9.843773642387e-03
5.367200e+00 1.242536060902e+00 5.562379163394e-03	5.366100e+00 1.235270730071e+00 5.986734828868e-03	5.364900e+00 1.439542392928e+00 9.619029986801e-03
5.367300e+00 1.233217828297e+00 5.335891432093e-03	5.366150e+00 1.227531180647e+00 5.788909371974e-03	5.364925e+00 1.427726623165e+00 9.399175423321e-03
5.367400e+00 1.224339106015e+00 5.120889045534e-03	5.366200e+00 1.220094639183e+00 5.598872244965e-03	5.364950e+00 1.416211274825e+00 9.184134144185e-03
5.367500e+00 1.215880892170e+00 4.916898360089e-03	5.366250e+00 1.212950559072e+00 5.416403862857e-03	5.364975e+00 1.404992221099e+00 8.973835975473e-03
5.367600e+00 1.207824697112e+00 4.723459619718e-03	5.366300e+00 1.206088587444e+00 5.241287043211e-03	5.365000e+00 1.394065167397e+00 8.768215784138e-03
5.367700e+00 1.200152564757e+00 4.540127165817e-03	5.366350e+00 1.199498577512e+00 5.073307100023e-03	5.365025e+00 1.383425667386e+00 8.567212910465e-03
5.367800e+00 1.192847088436e+00 4.366469544379e-03	5.366400e+00 1.193170599625e+00 4.912251943337e-03	5.365050e+00 1.373069137681e+00 8.370770628997e-03
5.367900e+00 1.185891423197e+00 4.202069533629e-03	5.366450e+00 1.187094950238e+00 4.757912182681e-03	5.365075e+00 1.362990872907e+00 8.178835631992e-03
5.368000e+00 1.179269293329e+00 4.046524088829e-03	5.366500e+00 1.181262159898e+00 4.610081233897e-03	5.365100e+00 1.353186059245e+00 7.991357553074e-03
5.368100e+00 1.172964997251e+00 3.899444213174e-03	5.366550e+00 1.175662999520e+00 4.468555427982e-03	5.365125e+00 1.343649788605e+00 7.808288514573e-03
5.368200e+00 1.166963408439e+00 3.760454778846e-03	5.366600e+00 1.170288484942e+00 4.333134114241e-03	5.365150e+00 1.334377071404e+00 7.629582710324e-03
5.368300e+00 1.161249973974e+00 3.629194289574e-03	5.366650e+00 1.165129880607e+00 4.203619767892e-03	5.365175e+00 1.325362848940e+00 7.455196020644e-03
5.368400e+00 1.155810710282e+00 3.505314605245e-03	5.366700e+00 1.160178702269e+00 4.079818089846e-03	5.365200e+00 1.316602006877e+00 7.285085658497e-03
5.368500e+00 1.150632197092e+00 3.388480631129e-03	5.366750e+00 1.155426718524e+00 3.961538106621e-03	5.365225e+00 1.308089385009e+00 7.119209847295e-03
5.368600e+00 1.145701568901e+00 3.278369982606e-03	5.366800e+00 1.150865950814e+00 3.848592266141e-03	5.365250e+00 1.299819789441e+00 6.957527528551e-03
5.368700e+00 1.141006505204e+00 3.174672633229e-03	5.366850e+00 1.146488673544e+00 3.740796529504e-03	5.365275e+00 1.291788002876e+00 6.799998103174e-03
5.368800e+00 1.136535219171e+00 3.077090552334e-03	5.366900e+00 1.142287412330e+00 3.637970459933e-03	5.365300e+00 1.283988794275e+00 6.646581191395e-03
5.368900e+00 1.132276445136e+00 2.985337336848e-03	5.366950e+00 1.138254942682e+00 3.539937309624e-03	5.365325e+00 1.276416928280e+00 6.497236429263e-03
5.369000e+00 1.128219425128e+00 2.899137849238e-03	5.367000e+00 1.134384287129e+00 3.446524101665e-03	5.365350e+00 1.269067174761e+00 6.351923286069e-03
5.369100e+00 1.124353894439e+00 2.818227852509e-03	5.367050e+00 1.130668711814e+00 3.357561708194e-03	5.365375e+00 1.261934316155e+00 6.210600904796e-03
5.369200e+00 1.120670066839e+00 2.742353673323e-03	5.367100e+00 1.127101723592e+00 3.272884929836e-03	5.365400e+00 1.255013156007e+00 6.073227967098e-03
5.369300e+00 1.117158619314e+00 2.671271861654e-03	5.367150e+00 1.123677065259e+00 3.192332570930e-03	5.365425e+00 1.248298526217e+00 5.939762575402e-03
5.369400e+00 1.113810676009e+00 2.604748881815e-03	5.367200e+00 1.120388711214e+00 3.115747504440e-03	5.365450e+00 1.241785293619e+00 5.810162156998e-03
5.369500e+00 1.110617792645e+00 2.542560810993e-03	5.367250e+00 1.117230863343e+00 3.042976744080e-03	5.365475e+00 1.235468366566e+00 5.684383386483e-03
5.369600e+00 1.107571940268e+00 2.484493062012e-03	5.367300e+00 1.114197944757e+00 2.973871509187e-03	5.365500e+00 1.229342700609e+00 5.562382118836e-03
5.369700e+00 1.104665489259e+00 2.430340129037e-03	5.367350e+00 1.111284595576e+00 2.908287281739e-03	5.365525e+00 1.223403304128e+00 5.444113344068e-03
5.369800e+00 1.101891193494e+00 2.379905343522e-03	5.367400e+00 1.108485666950e+00 2.846083864239e-03	5.365550e+00 1.217645242946e+00 5.329531148943e-03
5.369900e+00 1.099242174376e+00 2.333000649943e-03	5.367450e+00 1.105796215397e+00 2.787125429233e-03	5.365575e+00 1.212063645150e+00 5.218588695069e-03
5.370000e+00 1.096711905314e+00 2.289446399257e-03	5.367500e+00 1.103211496954e+00 2.731280566330e-03	5.365600e+00 1.206653705064e+00 5.111238205764e-03


==> anc/abundances.dat <==
# # BETA	SECTOR_1	SECTOR_1_ERROR	SECTOR_2	SECTOR_2_ERROR	SECTOR_3	SECTOR_3_ERROR	CUTOFF	CUTOFF_ERROR
5.360000000000000320e+00 3.544834183673472583e-01 2.361254826376522203e-02 3.025247448979589415e-01 1.880569262723457910e-02 2.333831632653063926e-01 8.378490572857794777e-03 1.096086734693876852e-01 3.396068221158924857e-03
5.362499999999999822e+00 3.753932065217390202e-01 3.866290758076342676e-02 2.876600543478261551e-01 2.897141865077288228e-02 2.279010869565214759e-01 1.125282266101552617e-02 1.090456521739129880e-01 3.815900316680602856e-03
5.363800000000000345e+00 4.007410714285715159e-01 4.950462334752797622e-02 2.704446428571428696e-01 3.518073003710806002e-02 2.198035714285714315e-01 1.479328653581117592e-02 1.090107142857142525e-01 4.418394123734670914e-03
5.365000000000000213e+00 4.246836642599274292e-01 5.097357210889490869e-02 2.544422382671480132e-01 3.626246895285739624e-02 2.133161101083031475e-01 1.500361722885417727e-02 1.075579873646209939e-01 3.751600808961991912e-03
5.366200000000000081e+00 4.787500000000000089e-01 2.137500000000003286e-02 2.221874999999999822e-01 1.256249999999999034e-02 1.965000000000000080e-01 9.124999999999994227e-03 1.025625000000000009e-01 3.125000000000002776e-04
5.367499999999999716e+00 4.766995614035087758e-01 3.044988026480509660e-02 2.202513157894736562e-01 1.966448978123809532e-02 1.972192982456140720e-01 1.120539110689216036e-02 1.058298245614035515e-01 3.900628150595914379e-03
5.370000000000000107e+00 4.990938628158845813e-01 1.903701477777045015e-02 2.067901624548733608e-01 1.179416818697724169e-02 1.892601534296027843e-01 8.279244988811631373e-03 1.048558212996389960e-01 3.531518884861184742e-03
5.372499999999999609e+00 5.086096938775510612e-01 1.896498573925017514e-02 2.015382653061223994e-01 1.141495293736534411e-02 1.858622448979591613e-01 9.903882616368214417e-03 1.039897959183673504e-01 3.353706137441064307e-03
5.375000000000000000e+00 5.223048780487805631e-01 1.341720457635138010e-02 1.943597560975609817e-01 8.352476772382820200e-03 1.794573170731707246e-01 6.487183057492352557e-03 1.038780487804877861e-01 3.974335329925449654e-03


==> anc/beta_c_extrapolation_betaCmin_5.364_betaCmax_5.365_numin_0.42_numax_0.5.dat <==
0.069120 5.364273 0.000089
0.138240 5.364273 0.000089
0.207360 5.364273 0.000089
0.276480 5.364273 0.000089
0.345600 5.364273 0.000089


==> anc/collapse_plot_m0400_betaCmin_5.364_betaCmax_5.365_numin_0.3_numax_0.5.dat <==
# BETA_NS16 VALUE_NS16 ERROR_NS16  BETA_NS20 VALUE_NS20 ERROR_NS20 BETA_NS24 VALUE_NS24 ERROR_NS24
-4.282930071994450749e-01 3.327088107089999802e+00 7.651361987874999437e-02	-2.932903726872198025e-01 2.854899883412000072e+00 6.392429202662000542e-02	-2.920932793945033579e-01 2.908231220922000038e+00 4.920598394429000211e-02
-4.182320955903634507e-01 3.303371421961999843e+00 7.465445524670000221e-02	-2.849440331115719038e-01 2.827884822815000199e+00 6.214991585986000266e-02	-2.857818429339986643e-01 2.887777359104000130e+00 4.829095797315999944e-02
-4.081711839812818821e-01 3.278467506121999886e+00 7.281818147938000363e-02	-2.765976935360234257e-01 2.800380810561999834e+00 6.040284715251000025e-02	-2.794704064733435911e-01 2.867014794410000178e+00 4.737983474540000128e-02
-3.981102723722002579e-01 3.252388542949999906e+00 7.100601687553000085e-02	-2.682513539602761066e-01 2.772414251300999943e+00 5.868421922532000151e-02	-2.731589700128388976e-01 2.845954251864000195e+00 4.647311900415999897e-02
-3.880493607630586816e-01 3.225151111855999897e+00 6.921903763202999493e-02	-2.599050143846281524e-01 2.744012960341000174e+00 5.699511818858000317e-02	-2.668475335523342040e-01 2.824606983024000151e+00 4.557132796384000262e-02
-3.779884491539771130e-01 3.196776245510999814e+00 6.745816385345000665e-02	-2.515586748090796743e-01 2.715206073926000219e+00 5.533657201934000236e-02	-2.605360970918294550e-01 2.802984747730000059e+00 4.467498881062000049e-02
-3.679275375448954888e-01 3.167289454146000161e+00 6.572414991088999792e-02	-2.432123352334317479e-01 2.686023950921000214e+00 5.370954031289999764e-02	-2.542246606313247614e-01 2.781099794115000190e+00 4.378463609375000259e-02
-3.578666259358138646e-01 3.136720715481000177e+00 6.401757937580999924e-02	-2.348659956578832697e-01 2.656498066789999779e+00 5.211490485880999890e-02	-2.479132241706697160e-01 2.758964836710000146e+00 4.290080902223999959e-02
-3.478057143266123918e-01 3.105104428794999816e+00 6.233886461534000195e-02	-2.265196560822353433e-01 2.626660899880000066e+00 5.055346117214999657e-02	-2.416017877101649947e-01 2.736593032859000019e+00 4.202404869066000276e-02
-3.377448027175907197e-01 3.072479332478999847e+00 6.068825096212999981e-02	-2.181733165066868374e-01 2.596545811817999816e+00 4.902591110782000133e-02	-2.352903512496603011e-01 2.713997957491999902e+00 4.115489524788999709e-02
-3.276838911085090955e-01 3.038888384953000177e+00 5.906582523500999993e-02	-2.098269769309395183e-01 2.566186921668000220e+00 4.753285665412999850e-02	-2.289789147891555798e-01 2.691193575993000131e+00 4.029388503301999797e-02
-3.176229794993076228e-01 3.004378608494000069e+00 5.747152820476000151e-02	-2.014806373552916197e-01 2.535618976004000213e+00 4.607479500172000086e-02	-2.226674783285005343e-01 2.668194216293000132e+00 3.944154769881000333e-02
-3.075620678902259986e-01 2.969000897498999869e+00 5.590517047911999771e-02	-1.931342977797431137e-01 2.504877214747999847e+00 4.465211494174999712e-02	-2.163560418678454611e-01 2.645014538647000091e+00 3.859840334189999778e-02
-2.975011562811443744e-01 2.932809791502000163e+00 5.436645116355000307e-02	-1.847879582040951874e-01 2.473997234667999923e+00 4.326509464279999773e-02	-2.100446054071904156e-01 2.621669504928000105e+00 3.776495966683000166e-02
-2.874402446720628057e-01 2.895863215426000004e+00 5.285497856449000026e-02	-1.764416186285467092e-01 2.443014850787000203e+00 4.191390081629999681e-02	-2.037331689466856943e-01 2.598174346498999920e+00 3.694170920302999872e-02
-2.773793330629212295e-01 2.858222188796000207e+00 5.137029214463999932e-02	-1.680952790529982033e-01 2.411965957276999806e+00 4.059858926729999901e-02	-1.974217324861810008e-01 2.574544530903000172e+00 3.612912659985000052e-02
-2.673184214538396053e-01 2.819950507081999902e+00 4.991188493767999973e-02	-1.597489394773502769e-01 2.380886389126999791e+00 3.931910679283000254e-02	-1.911102960256762795e-01 2.550795727921999934e+00 3.532766601910999893e-02
-2.572575098447579811e-01 2.781114397585000120e+00 4.847922563327999868e-02	-1.514025999018017987e-01 2.349811784297000106e+00 3.807529436989000315e-02	-1.847988595650212340e-01 2.526943774943999799e+00 3.453775865357999741e-02
-2.471965982356763847e-01 2.741782154066000121e+00 4.707177960989999965e-02	-1.430562603260544519e-01 2.318777449099000076e+00 3.686689155007000229e-02	-1.784874231045165127e-01 2.503004641511000106e+00 3.375981038792000288e-02
-2.371356866265348640e-01 2.702023753806999995e+00 4.568902826759999730e-02	-1.347099207504065532e-01 2.287818227041999997e+00 3.569354195558999826e-02	-1.721759866440118192e-01 2.478994393860999956e+00 3.299419962568000270e-02
-2.270747750174532398e-01 2.661910461054000088e+00 4.433048612221000134e-02	-1.263635811748580473e-01 2.256968370766999854e+00 3.455479975004999843e-02	-1.658645501835070979e-01 2.454929158504000064e+00 3.224127530227000049e-02
-2.170138634083716156e-01 2.621514420966000181e+00 4.299571524538999684e-02	-1.180172415992101487e-01 2.226261420960999882e+00 3.345013694563000323e-02	-1.595531137228520524e-01 2.430825086412999880e+00 3.150135510470000039e-02
-2.069529517992900192e-01 2.580908249429000101e+00 4.168433677102999918e-02	-1.096709020236616428e-01 2.195730089758999970e+00 3.237895139026999991e-02	-1.532416772623473311e-01 2.406698317041000124e+00 3.077472391462000162e-02
-1.968920401900885464e-01 2.540164621385999855e+00 4.039603930922999742e-02	-1.013245624480137302e-01 2.165406151713999972e+00 3.134057527054000258e-02	-1.469302408018426376e-01 2.382564942465000168e+00 3.006163248483999934e-02
-1.868311285810069222e-01 2.499355864967999885e+00 3.913058425476000080e-02	-9.297822287246523820e-02 2.135320341741000050e+00 3.033428396743000077e-02	-1.406188043413379163e-01 2.358440971479999870e+00 2.936229637564000128e-02
-1.767702169719852223e-01 2.458553562149000005e+00 3.788780807843000059e-02	-8.463188329681732569e-02 2.105502261298000111e+00 2.935930508733999855e-02	-1.343073678808332228e-01 2.334342295008000168e+00 2.867689514828000025e-02
-1.667093053629036259e-01 2.417828163172000000e+00 3.666762180064000315e-02	-7.628554372106999271e-02 2.075980292647999992e+00 2.841482751869999976e-02	-1.279959314201781495e-01 2.310284652033999908e+00 2.800557183502000100e-02
-1.566483937537021531e-01 2.377248617214000159e+00 3.547000792187000179e-02	-6.793920414552150067e-02 2.046781522129000219e+00 2.750001034315999876e-02	-1.216844949595230901e-01 2.286283595097000187e+00 2.734843268480000034e-02
-1.465874821446205567e-01 2.336882022449000118e+00 3.429501515554000263e-02	-5.959286456987358122e-02 2.017931672611999794e+00 2.661399146978999861e-02	-1.153730584988680308e-01 2.262354458736000051e+00 2.670554719140999858e-02
-1.365265705355389325e-01 2.296793300376000158e+00 3.314275134004000117e-02	-5.124652499432508224e-02 1.989455044959000052e+00 2.575589585827000108e-02	-1.090616220383633234e-01 2.238512327366000143e+00 2.607694840330999908e-02
-1.264656589263973840e-01 2.257044894185999961e+00 3.201337493131999751e-02	-4.290018541867716972e-02 1.961374468929000026e+00 2.492484322012000070e-02	-1.027501855778586159e-01 2.214772004913999837e+00 2.546263350795999886e-02
-1.164047473173157737e-01 2.217696498067999844e+00 3.090708548772999956e-02	-3.455384584312867075e-02 1.933711263548000048e+00 2.411995511059999986e-02	-9.643874911735390854e-02 2.191147986025999916e+00 2.486256468992999874e-02
-1.063438357082341634e-01 2.178804813915999894e+00 2.982411353025999842e-02	-2.620750626758017524e-02 1.906485206719999992e+00 2.334036133651999981e-02	-9.012731265669884917e-02 2.167654428078999995e+00 2.427667024483999916e-02
-9.628292409915253924e-02 2.140423342063999979e+00 2.876471015110999840e-02	-1.786116669183284919e-02 1.879714514238999934e+00 2.258520563105999995e-02	-8.381587619619414176e-02 2.144305125165999915e+00 2.370484594668999939e-02
-8.622201249001100465e-02 2.102602202297000122e+00 2.772913669599999867e-02	-9.514827116184936678e-03 1.853415827165999952e+00 2.185365056921999977e-02	-7.750443973568943434e-02 2.121113483324000182e+00 2.314695663513999940e-02
-7.616110088092939434e-02 2.065387989527000201e+00 2.671765480669999887e-02	-1.168487540636437916e-03 1.827604208529999941e+00 2.114488170945999848e-02	-7.119300327518472693e-02 2.098092497785000177e+00 2.260283802064999917e-02
-6.610018927184777016e-02 2.028823661231000219e+00 2.573051706358000026e-02	7.177852034912060412e-03 1.802293147429000042e+00 2.045811097133999959e-02	-6.488156681452966756e-02 2.075254731744000214e+00 2.207229867049000094e-02
-5.603927766276615985e-02 1.992948457922999905e+00 2.476795841885999841e-02	1.552419161065938732e-02 1.777494572141999907e+00 1.979257927329999833e-02	-5.857013035402495321e-02 2.052612296504999989e+00 2.155512216223999869e-02
-4.597836605356470790e-02 1.957797855107999974e+00 2.383018855736000058e-02	2.387053118620788630e-02 1.753218869196000007e+00 1.914755846587999980e-02	-5.225869389352024580e-02 2.030176834339000091e+00 2.105106936543999982e-02
-3.591745444448309066e-02 1.923403545535999903e+00 2.291738528537999933e-02	3.221687076175638181e-02 1.729474910503999929e+00 1.852235260931000063e-02	-4.594725743301553839e-02 2.007959501989999840e+00 2.055988083483999834e-02
-2.585654283540146994e-02 1.889793450656999996e+00 2.202968899566000102e-02	4.056321033730488079e-02 1.706270086136999931e+00 1.791629865037000155e-02	-3.963582097251083097e-02 1.985970957424999961e+00 2.008127927893000111e-02
-1.579563122637977352e-02 1.856991758691000083e+00 2.116719822835999923e-02	4.890954991305220684e-02 1.683610343243999941e+00 1.732876656411999963e-02	-3.332438451185577161e-02 1.964221347078999980e+00 1.961497207359999898e-02
-5.734719617178318969e-03 1.825018988167999900e+00 2.032996630891999862e-02	5.725588948879953288e-02 1.661500229904999903e+00 1.675915902026000118e-02	-2.701294805120071224e-02 1.942720296377999922e+00 1.916065379430000049e-02
4.326191991843380061e-03 1.793892074598000042e+00 1.951799901738000137e-02	6.560222906434803880e-02 1.639942943594999925e+00 1.620691064960000025e-02	-2.070151159054565287e-02 1.921476900525999953e+00 1.871800873538000121e-02
1.438710360098491466e-02 1.763624477098000076e+00 1.873125322988999919e-02	7.394856863989653084e-02 1.618940384317000047e+00 1.567148696971000163e-02	-1.439007513004094546e-02 1.900499718587000064e+00 1.828671338776999972e-02
2.444801521000661282e-02 1.734226303670999947e+00 1.796963644933999987e-02	8.229490821544503676e-02 1.598493209933000037e+00 1.515238303973999966e-02	-8.078638669536238048e-03 1.879796768507999927e+00 1.786643885054000139e-02
3.450892681926798211e-02 1.705704452541999983e+00 1.723300713521000102e-02	9.064124779119235586e-02 1.578600895599999943e+00 1.464912190305999937e-02	-1.767202209031529117e-03 1.859375524295000082e+00 1.745685315197000043e-02
4.456983842828968201e-02 1.678062765378000032e+00 1.652117573460000141e-02	9.898758736674086178e-02 1.559261795040000065e+00 1.416125287837999985e-02	4.544234251623530466e-03 1.839242914863999934e+00 1.705762345422999829e-02
5.463075003743121660e-02 1.651302193455000067e+00 1.583390631997999912e-02	1.073339269422893538e-01 1.540473203247000100e+00 1.368834974513000007e-02	1.085567071197788766e-02 1.819405323990000101e+00 1.666841812727999986e-02
6.469166164645291650e-02 1.625420970571999968e+00 1.517091872756999929e-02	1.156802665180366729e-01 1.522231421020000086e+00 1.323000887961999980e-02	1.716710717263294703e-02 1.799868593210000034e+00 1.628890867589000147e-02
7.475257325559445110e-02 1.600414793571000027e+00 1.453189110970000072e-02	1.240266060935851788e-01 1.504531820304999989e+00 1.278584736969000032e-02	2.347854363328800639e-02 1.780638024980000012e+00 1.591877149968000046e-02
8.481348486473598569e-02 1.576277006026999938e+00 1.391646280547999964e-02	1.323729456691336848e-01 1.487368909194000111e+00 1.235550115610000062e-02	2.978998009364236185e-02 1.761718387768000049e+00 1.555768948838999986e-02
9.487439647375768559e-02 1.552998784848999891e+00 1.332423744698000082e-02	1.407192852448810039e-01 1.470736397480000068e+00 1.193862321938999986e-02	3.610141655429742469e-02 1.743113922527000037e+00 1.520535343283000058e-02
1.049353080828992202e-01 1.530569326883000070e+00 1.275478623107999948e-02	1.490656248204295098e-01 1.454627261721999965e+00 1.153488184224000027e-02	4.241285301465178015e-02 1.724828350806000055e+00 1.486146325748999991e-02
1.149962196920407548e-01 1.508976034585000070e+00 1.220765128059000081e-02	1.574119643959779880e-01 1.439033808827000049e+00 1.114395896410000017e-02	4.872428947530683951e-02 1.706864884010000027e+00 1.452572907199000014e-02
1.250571313010624686e-01 1.488204698304999907e+00 1.168234904526000047e-02	1.657583039715264939e-01 1.423947739373000010e+00 1.076554863916000075e-02	5.503572593596189888e-02 1.689226232753999968e+00 1.419787203685999970e-02
1.351180429102039893e-01 1.468239675119000109e+00 1.117837368305000037e-02	1.741046435472738130e-01 1.409360208620000110e+00 1.039935561512000083e-02	6.134716239631625434e-02 1.671914619210000064e+00 1.387762506045999919e-02
1.451789545193455377e-01 1.449064061729999908e+00 1.069520038703999920e-02	1.824509831230211598e-01 1.395261886452000111e+00 1.004509402588000047e-02	6.765859885727201761e-02 1.654931788667000081e+00 1.356473332300999965e-02
1.552398661283672376e-01 1.430659861677999967e+00 1.023228861282999939e-02	1.907973226985696380e-01 1.381643015170999966e+00 9.702486219382000163e-03	7.397003531762637307e-02 1.638279023106000043e+00 1.325895464060000001e-02
1.653007777375087584e-01 1.413008145557000050e+00 9.789085188853999600e-03	1.991436622741181439e-01 1.368493464921999969e+00 9.371261697381999892e-03	8.028147177828143244e-02 1.621957155347000024e+00 1.296005967873000049e-02
1.753616893465304583e-01 1.396089202745999902e+00 9.365027276662000327e-03	2.074900018496666498e-01 1.355802787205999893e+00 9.051156188343000356e-03	8.659290823893649180e-02 1.605966582967000011e+00 1.266783203098000021e-02
1.854226009557918275e-01 1.379882685634000072e+00 8.959545169402999623e-03	2.158363414254139689e-01 1.343560265837999923e+00 8.741910830804000554e-03	9.290434469929084726e-02 1.590307284222000073e+00 1.238206816268999991e-02
1.954835125648135274e-01 1.364367744826000095e+00 8.572064916343000510e-03	2.241826810009624749e-01 1.331754965857000039e+00 8.443271474201999305e-03	9.921578115994590663e-02 1.574978834096999902e+00 1.210257724943999968e-02
2.055444241739550759e-01 1.349523156242000033e+00 8.202010762069000815e-03	2.325290205765109808e-01 1.320375778327999905e+00 8.154988080544000456e-03	1.055272176203002621e-01 1.559980420193999961e+00 1.182918090701000000e-02
2.156053357829767758e-01 1.335327437879000101e+00 7.848807396982999604e-03	2.408753601522582999e-01 1.309411465193000002e+00 7.876814227774999594e-03	1.118386540809553215e-01 1.545310859240000001e+00 1.156171283947000049e-02
2.256662473921182965e-01 1.321758958795999916e+00 7.511882017735000208e-03	2.492216997278068058e-01 1.298850698369999890e+00 7.608506700253999874e-03	1.181500905416103808e-01 1.530968614872999956e+00 1.130001840718000000e-02
2.357271590012598450e-01 1.308796038869999956e+00 7.190666203371999868e-03	2.575680393033553117e-01 1.288682099305999973e+00 7.349825163086000368e-03	1.244615270019647363e-01 1.516951813337999999e+00 1.104395413439999973e-02
2.457880706102815449e-01 1.296417039298999985e+00 6.884597592134999999e-03	2.659143788791026308e-01 1.278894273086000011e+00 7.100531909446999683e-03	1.307729634626197956e-01 1.503258263033000031e+00 1.079338716713999953e-02
2.558489822194230934e-01 1.284600444887999959e+00 6.593121390292999706e-03	2.742607184546511090e-01 1.269475841892000023e+00 6.860391671097000425e-03	1.370843999232748689e-01 1.489885469604999901e+00 1.054819468932999965e-02
2.659098938285646141e-01 1.273324937931999967e+00 6.315691695816000317e-03	2.826070580301996427e-01 1.260415475147999897e+00 6.629171486443000139e-03	1.433958363836292105e-01 1.476830654470000059e+00 1.030826331167000037e-02
2.759708054375862862e-01 1.262569464492999893e+00 6.051772654630999983e-03	2.909533976057481208e-01 1.251701917229999905e+00 6.406640620794000311e-03	1.497072728442842837e-01 1.464090772442999899e+00 1.007348844220999975e-02
2.860317170467278625e-01 1.252313292011000057e+00 5.800839453691000042e-03	2.992997371814954399e-01 1.243324012903999964e+00 6.192570524527999699e-03	1.560187093046386253e-01 1.451662528069999958e+00 9.843773642386999603e-03
2.960926286558693832e-01 1.242536060901999972e+00 5.562379163393999827e-03	3.076460767572427590e-01 1.235270730070999967e+00 5.986734828867999909e-03	1.623301457652936985e-01 1.439542392928000014e+00 9.619029986800999715e-03
3.061535402648910553e-01 1.233217828297000107e+00 5.335891432092999993e-03	3.159924163327912927e-01 1.227531180646999953e+00 5.788909371974000281e-03	1.686415822259487440e-01 1.427726623165000097e+00 9.399175423321000714e-03
3.162144518740326316e-01 1.224339106014999956e+00 5.120889045534000178e-03	3.243387559083397709e-01 1.220094639183000096e+00 5.598872244965000071e-03	1.749530186866038173e-01 1.416211274824999977e+00 9.184134144185000792e-03
3.262753634830543037e-01 1.215880892169999949e+00 4.916898360088999692e-03	3.326850954838882490e-01 1.212950559072000001e+00 5.416403862856999582e-03	1.812644551472588628e-01 1.404992221099000016e+00 8.973835975473000437e-03
3.363362750923156730e-01 1.207824697111999912e+00 4.723459619718000171e-03	3.410314350596355681e-01 1.206088587443999938e+00 5.241287043210999738e-03	1.875758916076132321e-01 1.394065167396999927e+00 8.768215784138000402e-03
3.463971867013374006e-01 1.200152564756999940e+00 4.540127165816999592e-03	3.493777746351841018e-01 1.199498577511999953e+00 5.073307100023000289e-03	1.938873280682682776e-01 1.383425667385999924e+00 8.567212910464999664e-03
3.564580983104789214e-01 1.192847088436000069e+00 4.366469544378999770e-03	3.577241142107325800e-01 1.193170599624999939e+00 4.912251943336999951e-03	2.001987645286226469e-01 1.373069137681000029e+00 8.370770628996999918e-03
3.665190099195005935e-01 1.185891423196999916e+00 4.202069533628999612e-03	3.660704537864798991e-01 1.187094950237999935e+00 4.757912182681000093e-03	2.065102009892776924e-01 1.362990872906999940e+00 8.178835631991999283e-03
3.765799215286421697e-01 1.179269293329000101e+00 4.046524088828999839e-03	3.744167933620284328e-01 1.181262159897999986e+00 4.610081233897000107e-03	2.128216374499327657e-01 1.353186059245000017e+00 7.991357553074000808e-03
3.866408331377836904e-01 1.172964997250999897e+00 3.899444213173999894e-03	3.827631329375769109e-01 1.175662999520000085e+00 4.468555427981999589e-03	2.191330739102871072e-01 1.343649788605000062e+00 7.808288514572999696e-03
3.967017447468053626e-01 1.166963408438999927e+00 3.760454778846000160e-03	3.911094725133242300e-01 1.170288484942000107e+00 4.333134114241000111e-03	2.254445103709421805e-01 1.334377071403999970e+00 7.629582710324000344e-03
4.067626563559469388e-01 1.161249973974000094e+00 3.629194289573999845e-03	3.994558120888727082e-01 1.165129880607000068e+00 4.203619767891999572e-03	2.317559468315972260e-01 1.325362848940000005e+00 7.455196020644000270e-03
4.168235679650884595e-01 1.155810710282000109e+00 3.505314605245000211e-03	4.078021516644212419e-01 1.160178702268999995e+00 4.079818089846000244e-03	2.380673832919515953e-01 1.316602006876999909e+00 7.285085658497000155e-03
4.268844795741101317e-01 1.150632197091999931e+00 3.388480631128999894e-03	4.161484912399697200e-01 1.155426718523999918e+00 3.961538106620999915e-03	2.443788197526066686e-01 1.308089385009000072e+00 7.119209847295000261e-03
4.369453911832517079e-01 1.145701568900999945e+00 3.278369982606000200e-03	4.244948308157170391e-01 1.150865950814000005e+00 3.848592266140999935e-03	2.506902562129610379e-01 1.299819789440999962e+00 6.957527528550999651e-03
4.470063027922733800e-01 1.141006505203999932e+00 3.174672633228999962e-03	4.328411703914643582e-01 1.146488673544000081e+00 3.740796529503999900e-03	2.570016926736160556e-01 1.291788002876000041e+00 6.799998103174000399e-03
4.570672144014149008e-01 1.136535219171000088e+00 3.077090552333999925e-03	4.411875099670128919e-01 1.142287412329999974e+00 3.637970459933000025e-03	2.633131291342711289e-01 1.283988794274999901e+00 6.646581191395000039e-03
4.671281260105564770e-01 1.132276445135999898e+00 2.985337336847999814e-03	4.495338495425613701e-01 1.138254942681999893e+00 3.539937309623999995e-03	2.696245655949262021e-01 1.276416928279999974e+00 6.497236429263000129e-03
4.771890376195781491e-01 1.128219425127999997e+00 2.899137849238000216e-03	4.578801891181099037e-01 1.134384287128999969e+00 3.446524101665000058e-03	2.759360020555812754e-01 1.269067174761000061e+00 6.351923286068999856e-03
4.872499492288395184e-01 1.124353894438999912e+00 2.818227852508999997e-03	4.662265286938572229e-01 1.130668711813999971e+00 3.357561708194000197e-03	2.822474385159355892e-01 1.261934316155000069e+00 6.210600904796000424e-03
4.973108608378612461e-01 1.120670066838999945e+00 2.742353673323000111e-03	4.745728682694057010e-01 1.127101723592000004e+00 3.272884929836000073e-03	2.885588749765906624e-01 1.255013156006999919e+00 6.073227967098000259e-03
5.073717724470027113e-01 1.117158619313999957e+00 2.671271861654000122e-03	4.829192078449541792e-01 1.123677065259000019e+00 3.192332570929999874e-03	2.948703114369450318e-01 1.248298526217000104e+00 5.939762575401999825e-03
5.174326840560244944e-01 1.113810676009000078e+00 2.604748881814999972e-03	4.912655474207015538e-01 1.120388711214000077e+00 3.115747504440000062e-03	3.011817478976001050e-01 1.241785293618999919e+00 5.810162156998000330e-03
5.274935956651659597e-01 1.110617792645000046e+00 2.542560810992999885e-03	4.996118869962500320e-01 1.117230863342999925e+00 3.042976744080000059e-03	3.074931843582551227e-01 1.235468366566000009e+00 5.684383386482999567e-03
5.375545072743075359e-01 1.107571940267999988e+00 2.484493062012000080e-03	5.079582265717985656e-01 1.114197944757000069e+00 2.973871509187000182e-03	3.138046208186094921e-01 1.229342700609000083e+00 5.562382118836000332e-03
5.476154188833292080e-01 1.104665489258999989e+00 2.430340129036999853e-03	5.163045661475458292e-01 1.111284595576000012e+00 2.908287281739000037e-03	3.201160572792645653e-01 1.223403304127999913e+00 5.444113344068000210e-03
5.576763304924707843e-01 1.101891193494000110e+00 2.379905343522000210e-03	5.246509057230943629e-01 1.108485666950000059e+00 2.846083864238999929e-03	3.264274937399196386e-01 1.217645242946000073e+00 5.329531148942999626e-03
5.677372421016122495e-01 1.099242174375999914e+00 2.333000649943000031e-03	5.329972452986428966e-01 1.105796215397000015e+00 2.787125429232999944e-03	3.327389302002739524e-01 1.212063645149999980e+00 5.218588695069000319e-03
5.777981537106340326e-01 1.096711905313999980e+00 2.289446399256999960e-03	5.413435848741913192e-01 1.103211496953999893e+00 2.731280566329999816e-03	3.390503666609290256e-01 1.206653705064000048e+00 5.111238205764000175e-03


==> anc/nu_extrapolation_betaCmin_5.364_betaCmax_5.365_numin_0.42_numax_0.5.dat <==
0.069120 0.443300 0.026548
0.138240 0.443200 0.026624
0.207360 0.443200 0.026520
0.276480 0.443100 0.026666
0.345600 0.443000 0.026817


==> anc/nu_final_vs_m.dat <==
# am nu nu_dev
0.04 0.462600 0.020558
0.05 0.475500 0.020407
0.06 0.483800 0.017992

